Neo: A Learned Query Optimizer

Query optimization is one of the most challenging problems in database systems. Despite the progress made over the past decades, query optimizers remain extremely complex components that require a great deal of hand-tuning for specific workloads and datasets. Motivated by this shortcoming and inspired by recent advances in applying machine learning to data management challenges, we introduce Neo (Neural Optimizer), a novel learning-based query optimizer that relies on deep neural networks to generate query executions plans. Neo bootstraps its query optimization model from existing optimizers and continues to learn from incoming queries, building upon its successes and learning from its failures. Furthermore, Neo naturally adapts to underlying data patterns and is robust to estimation errors. Experimental results demonstrate that Neo, even when bootstrapped from a simple optimizer like PostgreSQL, can learn a model that offers similar performance to state-of-the-art commercial optimizers, and in some cases even surpass them.

==> make_short.py <==
import sys

shorttitles = False
if len(sys.argv) == 2:
    if sys.argv[1] == "--short-titles":
        shorttitles = True

refs = []
        
with open("ryan-cites-long.bib") as f:
    state = None
    curr_keys = {}

    for l in f:
        if l[0] == "@":
            if l.lower().find("article") != -1:
                curr_keys["state"] = "article"
            elif l.lower().find("proceeding") != -1:
                curr_keys["state"] = "conference"
            elif l.lower().find("book") != -1:
                curr_keys["state"] = "book"
            elif l.lower().find("misc") != -1:
                curr_keys["state"] = "misc"
            elif l.lower().find("phdthesis") != -1:
                curr_keys["state"] = "phdthesis"
            elif l.lower().find("thesis") != -1:
                curr_keys["state"] = "phdthesis"
            elif l.lower().find("techreport") != -1:
                curr_keys["state"] = "phdthesis"
            elif l.lower().find("report") != -1:
                curr_keys["state"] = "phdthesis"
            elif l.lower().find("comment") != -1:
                curr_keys["state"] = "ignore"
            elif l.lower().find("unpublished") != -1:
                curr_keys["state"] = "ignore"
            else:
                raise ValueError("Unknown bibtex entry type: " + l)

            curr_keys["cite_key"] = l[l.find("{")+1:l.find(",")].strip()
            continue

        if l.find("author") != -1:
            if l.find("and") != -1:
                curr_keys["author"] = (l[l.find("{")+1:l.find(" and ")]
                                       + " and others").strip()
            else:
                curr_keys["author"] = l[l.find("{")+1:l.rfind("}")].strip()
            continue

        if l.find("booktitle") != -1:
            continue
        
        if l.find("shorttitle") != -1:
            curr_keys["shorttitle"] = l[l.find("=")+1:].strip()
            continue

        if l.find("title") != -1:
            curr_keys["title"] = l[l.find("=")+1:].strip()
            continue
        
        if l.find("series") != -1:
            curr_keys["series"] = l[l.find("=")+1:].strip()
            if curr_keys["series"].endswith(","):
                curr_keys["series"] = curr_keys["series"][:-1]
            continue

        if l.find("year") != -1:
            curr_keys["year"] = l[l.find("=")+1:].strip()
            continue

        if l == "}\n":
            refs.append(curr_keys)
            curr_keys = {}
        
"""
            if state == "article":
                print("journal", l[l.find("="):])
                continue
            elif state == "conference":
                print("booktitle", l[l.find("="):])
                continue
"""

for r in refs:
    print("@" + r["state"] + "{" + r["cite_key"] + ",")

    if shorttitles and "shorttitle" in r:
        print("title =", r["shorttitle"])
    else:
        print("title =", r["title"])

    if "series" in r:
        if r["state"] == "article":
            print("journal = ", r["series"], ",")
        elif r["state"] == "conference":
            print("booktitle = ", r["series"], ",")
        else:
            print("series = ", r["series"], ",")

    if r["state"] == "book":
        print("year = ", r["year"])

            
    if "author" in r:
        print("author = {" + r["author"] + "},")
            
    print("}")

        
    
        

